A Megacam Survey of Outer Halo Satellites. IV. Two foreground populations possibly associated with the Monoceros substructure in the direction of NGC2419 and Koposov2

The origin of the Galactic halo stellar structure known as the Monoceros ring is still under debate. In this work, we study that halo substructure using deep CFHT wide-field photometry obtained for the globular clusters NGC2419 and Koposov2, where the presence of Monoceros becomes significant because of their coincident projected position. Using Sloan Digital Sky Survey photometry and spectroscopy in the area surrounding these globulars and beyond, where the same Monoceros population is detected, we conclude that a second feature, not likely to be associated with Milky Way disk stars along the line-of-sight, is present as foreground population. Our analysis suggests that the Monoceros ring might be composed of an old stellar population of age t ~ 9Gyr and a new component ~ 4Gyr younger at the same heliocentric distance. Alternatively, this detection might be associated with a second wrap of Monoceros in that direction of the sky and also indicate a metallicity spread in the ring. The detection of such a low-density feature in other sections of this halo substructure will shed light on its nature.

==> compila.sh <==
pdflatex draft
bibtex draft
pdflatex draft
pdflatex draft

